A Complete Worst-Case Analysis of Heapsort with Experimental Verification of Its Results, A manuscript (MS)

A rigorous proof is presented that the number of comparisons of keys performed in the worst case by ${\tt Heapsort}$ on any array of size $N \geq 2$ is equal to: $ 2 (N-1)\, ( \, \lg \frac{N-1}{2} +\varepsilon \, ) - 2s_2(N) - e_2(N) + \min (\lfloor \lg (N-1) \rfloor, 2) + 6 + c, $ where $ \varepsilon $, given by: $\varepsilon = 1 + \lceil \lg \, (N-1) \rceil - \lg \, (N-1) - 2^{\lceil \lg \, (N-1) \rceil - \lg \, (N-1)} ,$ is a function of $ N $ with the minimum value 0 and and the supremum value $\delta = 1 - \lg e + \lg \lg e \approx 0.0860713320559342$, $s_2(N)$ is the sum of all digits of the binary representation of $N$, $e_2(N)$ is the exponent of $2$ in the prime factorization of $N$, and $ c $ is a binary function on the set of integers defined by: $c = 1$, if $N \leq 2 ^{\lceil \lg N \rceil} - 4$, and $c = 0$, otherwise. An algorithm that generates worst-case input arrays of any size $ N \geq 2 $ for ${\tt Heapsort}$ is offered. The algorithm has been implemented in Java, runs in $O( N \log N )$ time, and allows for precise experimental verification of the above formula.

==> JavaCodesPNG/New_older_version_of_class_Heap_wo_heap_dumping.java <==
/**
 * Copyright: Marek A. Suchenek 2013
 * @author Suchenek at csudh dot edu
 *
 * The use for the purpose of classroom
 * instruction or scientific research
 * is allowed with proper attribution
 * to the copyright holder or holders.
 */

package worstcaseheapsort;

/**
 * @author Marek A. Suchenek
 */
public class Heap {

    //Uses heap as implementation (a.k.a. partially-ordered array)

    private int N;
 //the number of elements in the PQ
    private int cap;
 //the size of the array - 1
    private int capMult;
 //multiplicative increment
    private int[] heap;
 //the elements of PQ; itemArray[0] is not a part of PQ


    /** Creates a new instance of PriorityQueue */
    public Heap() {
        N=0;
        cap=10;
        capMult=2;
        heap=new int[cap + 1]; //itemArray[0] is not a part of PQ
 //or any other value that will never be recognized as an element of PQ
    }

    /** Creates a new instance of PriorityQueue */
    public Heap(int size) {
        N=size;
        cap=N;
        capMult=2;
        heap=new int[cap + 1]; //itemArray[0] is not a part of PQ
 //or any other value that will never be recognized as an element of PQ
    }


    public int RemoveMax()
    {
     if (N==0) return -999;
     //here count != 0
        int Max = heap[1]; //the root
        cnt4.incr();
        heap[1] = heap[N]; //patch the hole with the last element
        cnt4.incr();
        N--;
        fixHeap(1);
        return Max;
    }

    public static void main(String[] args) {
        int N = 500; // can be changed to any int value > 1
        System.out.println("Worst-case heap generation for N = " + N);
        int[] strategy = Win(N);
//        int[] strategy = Win8(N);
//        int[] strategy = Win8short(N);
//        int[] strategy = Par8(MyMath.ceilLg(N));
//        int[] strategy = Par(MyMath.ceilLg(N)+1); // has undiagnosed glitche(s)
//        int[] strategy = ParKW(MyMath.ceilLg(N)+1); // has undiagnosed glitche(s)
        System.out.print(strategy.length-1 + " moves: ");
//        System.out.print(N-1 + " moves: ");
//        for (int i = 1; i < N-1; i++)
        for (int i = 1; i < strategy.length; i++)
            System.out.print(strategy[i] + ", ");
        System.out.println(strategy[N-1]);
        Heapsort(unHeapsort(N, strategy));
//        System.out.println(MyMath.floorLog(100));
    }

    public static int[] unHeapsort(int N, int[] strategy)
    {
        Heap H = unRemoveAll(N, strategy);
//        H.dumpHeapByLevelFormatted('^');
        return H.MakeWorstArray();
    }

    public Heap(int capacity, int capacityIncrement)
//            Creates empty heap of given capacity and given multiplicative capacity increment
    {
        this.cap = capacity;
        heap = new int[capacity + 1]; //heap[0] not used
        this.capMult = capacityIncrement; //percent
        N = 0;
    }

    public Heap(int[] elements)
//            Creates a heap out of given array
    {
        N = elements.length-1; // index 0 not used
        cap = N;
        capMult = 2;
	heap = elements;
//        dumpHeapByLevelFormatted('^');
        for (int i = N/2; i > 0; i--)
        {
            fixHeap(i);
//            System.out.println("Heap constructor: fixed i = " + i + " comps = " + cnt2.get() + " moves = " + cnt4.get());
//            dumpHeapByLevelFormatted('^');
        }
    }

    public Heap(int[] elements, int dummy)
//            Injects given array into a heap structure
    {
        N = elements.length-1; // index 0 not used
        cap = N;
        capMult = 2;
	heap = elements; //intentional side effect
    }

    public int size()
    {
        return N;
    }

    public void MakeHeap()
    {
        for(int i = N/2; i > 0; i--)
            this.fixHeap(i);
    }

    private void fixHeap(int q)
    {
        int x = heap[q]; //x is the root of the subheap that may have to be demoted
        while (2*q <= N) //q, the initial index of x, is not the index of a leaf
        {
        int lp = 2*q; //lp is the index of the first child of q
        if (lp < N) //the second child exists
        {
            if (cnt2.incr() & cnt3.incr() & (heap[lp+1] > heap[lp])) //the second child is larger than the first child
            {
                lp++; //lp is the index of the larger child
            }
        }
            if (cnt2.incr() & cnt3.incr() & (x >= heap[lp])) //x is not lesser than any of its children
            {
                if (heap[q] != x)
                {
                    heap[q] = x; //so, x belongs at index q and the heap is fixed.
                    cnt4.incr();
                    cnt4.incr();//extra move to account for x = heap[q];
                }
                return;
            }
            heap[q] = heap[lp]; //promote the larger child
            cnt4.incr();
            q = lp; //demote z
        }
            if (heap[q] != x)
                {
                    heap[q] = x; //so, x belongs at index q and the heap is fixed.
                    cnt4.incr();
                    cnt4.incr();//extra move to account for x = heap[q];
                }
        }

    public void insert(int x, int ind)
// Inserts x at ind and promotes it up as needed
    {
        while((ind > 1)&&(heap[ind/2] < x))
        {
            heap[ind] = heap[ind/2];
            ind /= 2;
        }
        heap[ind] = x;
    }

    public void dumpHeap()
    {
        System.out.print(N + " heap: [");
        for (int i = 1; i < N; i++)
        {
            System.out.print(heap[i] + ", ");
        }
        System.out.println(heap[N] + "]");
    }

    public void dumpHeap(char c)
    {
        System.out.print(N + " heap: [");
        for (int i = 1; i < N; i++)
        {
            System.out.print(heap[i] + " " + c + " ");
        }
        System.out.println(heap[N] + "]");
    }

    public void dumpHeapByLevel()
    {
//        System.out.println("dumpHeapByLevel: N = " + N + " cap = " + cap + " heap len = " + heap.length);
        System.out.print(N + "-element heap level-by-level: ");
        for (int i = 1; i <= N; i++)
        {
//            System.out.print("dumpHeapByLevel: i = " + i + " heap len = " + heap.length);
            if (i == MyMath.twoToFloorLg(i))
                 System.out.println();
            System.out.print(heap[i] + " ");
        }
        System.out.println();
    }

    public void dumpHeapByLevelFormatted(char c)
// c is a character printed between the siblings
// This heap is a permutation of {1, ..., N}
// Formatting is correct for N < 1,267,650,600,228,229,401,496,703,205,376
// For N larger than that (if you ever need it), levels from 100 up are shifted to the right.
    {
        System.out.print(N + "-element heap level-by-level: ");
        System.out.println();
        int nDigits = MyMath.floorLog(N)+1;
//        System.out.print(" number of digits of N = " + nDigits);
        int spacingBetween = 2*MyMath.twoToCeilLg(N+1)-1;
//        System.out.print(" spacingBetween  = " + spacingBetween);
        int spacingBefore = spacingBetween/2;
//        System.out.print(" spacingBefore  = " + spacingBefore);
        for (int i = 1; i <= N; i++)
        {
            if (i == MyMath.twoToFloorLg(i))
            {
                spacingBetween = spacingBefore;
//                System.out.print(" spacingBetween  = " + spacingBetween);
                spacingBefore = spacingBefore/2;
//                System.out.print(" spacingBefore  = " + spacingBefore);
                System.out.println();
                System.out.print("Level ");
                if ((N >= 1024) && (i < 1024)) System.out.print(" ");
                System.out.print(MyMath.floorLg(i) + ": ");
                for (int j = 0; j < nDigits*spacingBefore; j++)  System.out.print(" ");
            }
            int iDigits = MyMath.floorLog(heap[i])+1;
//            System.out.print(" number of digits of i = " + iDigits + " " + MyMath.floorLog(i) + " ");
            if (i == MyMath.twoToFloorLg(i)) for (int j = 0; j < nDigits-iDigits; j++)  System.out.print(" ");
            else
                for (int j = 0; j < nDigits-iDigits; j++)
                    {
                        if (i%2 == 1) System.out.print(c);
                        else System.out.print(" ");
                    }
            System.out.print(heap[i]);
            if ((i != 2*MyMath.twoToFloorLg(i)-1) && (i != N))
                for (int j = 0; j < nDigits*spacingBetween; j++)
                {
                    if (i%2 == 0) System.out.print(c);
                    else System.out.print(" ");
                }
            if ((i%2 == 0) && (i == N))
                for (int j = 0; j < nDigits*spacingBetween/2+1; j++)
                {
                    if (i%2 == 0) System.out.print(c);
                    else System.out.print(" ");
                }
        }
        System.out.println();
        System.out.println();
    }

    public void dumpHeapByLevelFormatted(char c, int max)
// c is a character printed between the siblings
// Formatting is correct for N < 1,267,650,600,228,229,401,496,703,205,376
// For N larger than that (if you ever need it), levels from 100 up are shifted to the right.
    {
        System.out.print(N + "-element heap level-by-level: ");
        System.out.println();
        int nDigits = MyMath.floorLog(max)+1;
//        System.out.print(" number of digits of N = " + nDigits);
        int spacingBetween = 2*MyMath.twoToCeilLg(N+1)-1;
//        System.out.print(" spacingBetween  = " + spacingBetween);
        int spacingBefore = spacingBetween/2;
//        System.out.print(" spacingBefore  = " + spacingBefore);
        for (int i = 1; i <= N; i++)
        {
            if (i == MyMath.twoToFloorLg(i))
            {
                spacingBetween = spacingBefore;
//                System.out.print(" spacingBetween  = " + spacingBetween);
                spacingBefore = spacingBefore/2;
//                System.out.print(" spacingBefore  = " + spacingBefore);
                System.out.println();
                System.out.print("Level ");
                if ((N >= 1024) && (i < 1024)) System.out.print(" ");
                System.out.print(MyMath.floorLg(i) + ": ");
                for (int j = 0; j < nDigits*spacingBefore; j++)  System.out.print(" ");
            }
            int iDigits = MyMath.floorLog(heap[i])+1;
//            System.out.print(" number of digits of i = " + iDigits + " " + MyMath.floorLog(i) + " ");
            if (i == MyMath.twoToFloorLg(i)) for (int j = 0; j < nDigits-iDigits; j++)  System.out.print(" ");
            else
                for (int j = 0; j < nDigits-iDigits; j++)
                    {
                        if (i%2 == 1) System.out.print(c);
                        else System.out.print(" ");
                    }
            System.out.print(heap[i]);
            if ((i != 2*MyMath.twoToFloorLg(i)-1) && (i != N))
                for (int j = 0; j < nDigits*spacingBetween; j++)
                {
                    if (i%2 == 0) System.out.print(c);
                    else System.out.print(" ");
                }
        }
        System.out.println();
        System.out.println();
    }

    public Boolean IsEqualToArr(int[] arr)
    {
        if (N != arr.length-1) return false;
        for (int i = 1; i <= N; i++)
            if (arr[i] != heap[i]) return false;
        return true;
    }

        public void RemoveAll()
    {
        cnt3.clrAll();
        for (int i = N; i > 0; i--)
        {
            heap[i] = RemoveMax();
            cnt4.incr();
        }
        System.out.println("RemoveAll: heap deconstructed in " + cnt3.get() + " comps.");
    }

        public int RemoveAllRec()
//  Recursive version of RemoveAll. Returns the number of comps.
    {
        int size = N;
        int root = heap[1];//for priniting only
        cnt3.clrAll();//counts number of comps
//        cnt4.clrAll();//counts number of moves
        Heap H = Clone();
        heap[size] = RemoveMax();
        cnt4.incr();
        int toReturn = cnt3.get();
//        int toReturn = cnt4.get();
        int rootRemoveComps = toReturn;
        if (N > 1) toReturn += RemoveAllRec();
        System.out.println();
        System.out.println("RemoveAllRec: Remove of " + root + " took " + rootRemoveComps + " comps.");
        System.out.println("RemoveAllRec: " + size + "-element heap deconstructed in " + toReturn + " comps.");
        System.out.println("RemoveAllRec: Theoretic worst-case number of comps = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3+MyMath.c(size)));
        System.out.println("RemoveAllRec: Number of comps done by Par = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3));
        System.out.println("RemoveAllRec: Theoretic UB on the worst-case number of moves = "
                + (size*(MyMath.ceilLg(size)+2)-MyMath.twoToCeilLg(size) - 1));
        if (toReturn == (2*(size-1)*MyMath.ceilLg(size)-2*MyMath.twoToCeilLg(size)
                -2*size+Math.min(MyMath.ceilLg(size), 3)+5+MyMath.c(size)))
            System.out.print(">>> Worst-case ");
//        H.dumpHeapByLevelFormatted('^');
        return toReturn;
    }

        public int RemoveAllRec(int[] Strategy, int[] index)
//  Recursive version of RemoveAll. Returns the number of comps.
    {
        int size = N;
        int root = heap[1];//for priniting only
        cnt3.clrAll();//counts number of comps
        Heap H = Clone();
        heap[size] = RemoveMax();
        int toReturn = cnt3.get();
        int rootRemoveComps = toReturn;
        if (N > 1) toReturn += RemoveAllRec(Strategy, index);
        System.out.println();
        System.out.println("RemoveAllRec: Remove of " + root + " took " + rootRemoveComps + " comps.");
        System.out.println("RemoveAllRec: " + size + "-element heap deconstructed in " + toReturn + " comps.");
        System.out.println("RemoveAllRec: Theoretic worst-case number of comps = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3+MyMath.c(size)));
        System.out.println("RemoveAllRec: Number of comps for heap built with Par = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3));
        if (toReturn == (2*(size-1)*MyMath.ceilLg(size)-2*MyMath.twoToCeilLg(size)
                -2*size+Math.min(MyMath.ceilLg(size), 3)+5+MyMath.c(size)))
            System.out.println(">>> Worst-case: ");
        System.out.print("Dump of ");
//        H.dumpHeap();
//        H.dumpHeapByLevelFormatted('^');
        Strategy[index[0]] = H.heap[size]; //apend the current pulldown
        index[0]++;
        return toReturn;
    }

        public Heap Clone()
    {
            Heap toReturn = new Heap(cap, capMult);
            toReturn.N = N;
            for (int i = 1; i <= N; i++)
                toReturn.heap[i] = heap[i];
            return toReturn;
        }

    public static void Heapsort(int[] array)
//            USES RECURSIVE REMOVEALL FOR SHOWING RESIDUA
    {
        cnt4.clrAll();//counts number of moves
        Heap H = new Heap(array);
        int N = array.length-1;
        int[] Strategy = new int[N]; //returns a sequence of args of pulldowns
        int[] Sind = {0}; //next index avasilable for Strategy
        System.out.println();
        System.out.println("Heapsort: heap constructed in " + cnt2.get() + " comps and " + cnt4.get() + " moves");
        System.out.println("Heapsort: theoretic worst-case n. of comps = " + (2*N - 2*MyMath.s2(N) - MyMath.e2(N)));
        System.out.println("Heapsort: theoretic worst-case n. of moves = " + (2*N - MyMath.s2(N) - N%2));
        System.out.println();
        H.RemoveAllRec(Strategy, Sind);
        System.out.println("Heapsort: array sorted in " + cnt2.get() + " comps");
        System.out.println("Heapsort: Theoretic worst-case number of comps = "
                + (2*(N-1)*(MyMath.ceilLg(N)-1)-2*MyMath.twoToCeilLg(N)
                +Math.min(MyMath.ceilLg(N), 3)+3+MyMath.c(N)+2*N-2*MyMath.s2(N)-MyMath.e2(N)));
        System.out.println();
        System.out.println("The strategy was the first " + (N-1) + " pull downs of win(" + N + "): ");
        System.out.print("<");
        for (int i = 0; i < N-2; i++)
        {
            System.out.print(Strategy[i] + ", ");
        }
        System.out.print(Strategy[N-2] + ">");
        System.out.println();
        System.out.println();
    }

    public int[] MakeWorstArray()
// Creats a worst-case array for MakeHeap that MakeHeap turns into the given heap.
    {
//        int[] toReturn = new int[heap.length];
//        int[] toReturn = heap; //a working copy
//        int N = heap.length-1;
        if (!TestIn(heap))
        {
            System.out.println("Input array is not a heap - MakeWorstArray ABORTED");
            return null;
        }
//        System.out.print("MakeWorstArray: Input heap OK ");
//        for (int i = 1; i < heap.length; i++)
//        {
//            System.out.print(heap[i] + " ");
//        }
//        System.out.println();
//        A sequence of unFixHeaps by pulldowns goes here:
        for (int i = 1; i <= N/2; i++) unFixHeap(i);
//        System.out.println("MakeWorstArray: unFixHeaps done");
//        if (!TestOut(heap))
//        {
//            System.out.println("Output array is not a worst-case for MakeHeap - MakeWorstArray FAILED");
//            for (int i = 1; i < heap.length; i++)
//            {
//                System.out.print(heap[i] + " ");
//            }
//            System.out.println();
//            return null;
//        }
//        System.out.print("MakeWorstArray: ");
//        for (int i = 1; i < heap.length; i++)
//        {
//            System.out.print(heap[i] + " ");
//        }
//        System.out.println();
        return heap;
    }

    public int PullDown(int i, int j)
//  Removes and returns heap[j] and demotes its all ancestors up to i
    {
        int toReturn = heap[j];
//  Demote all ancestors of i
        for (int m = j; m/2 >= i; m /=2)
            heap[m] = heap[m/2];
//  Done!
        return toReturn;
    }

     public Heap unFixHeap(int i)
//  Unfix heap's subheap rooted at i onto a worst-to-fix almost subheap
    {
//  Find the leftmost leaf j under i
//  MyMath.twoToFloorLg(N/i) is the largest power of 2 not larger than N/i
        int j = i*MyMath.twoToFloorLg(N/i);
//  Demote all ancestors of j up to i, including i
//  Make the former leaf j the root of the almost subheap
        heap[i] = PullDown(i,j);
//  Done!
        return this;
    }

    public Heap unRemoveMax(int i)
    {
//  Finds the last node w/o right child
        int p = (N + 1)/2;
//  Checks if it can become the parent of i
        if (heap[p] < heap[i]) return null;
//  Demotes all ancestors of j and
//  makes the former leaf j the root of the almost subheap
        N++;
        heap[N] = PullDown(1,i);
        heap[1] = N;
//  Done!
        return this;
    }

    public static Heap unRemoveAll(int N, int[] strategy)
//  Makes an N-element input array that is a worst case for HeapSort
    {
        Heap H = new Heap(N);
        H.N = 1;
        H.heap[1] = 1;
//        System.out.println("unRemoveAll: Strategy (pull downs)");
        for (int i = 1; i < N; i++)
        {
            H.unRemoveMax(strategy[i]);
//            System.out.println("H" + i + "[" + strategy[i] + "]-> H" + (i+1) + "[" + (i+1) + "]" );
//            System.out.println("H[" + strategy[i] + "] -> H[" + (i+1) + "]" );
        }
        System.out.println();
        return H;
    }

    public static int[] ParWin (int N)
    {
        int[] s7 = {0, 1, 2, 3, 4, 4, 5}; // a winning strategy for N == 7
        int[] strategy = new int[N];
        if (N <= 7)
        {
            for (int i = 1; i < N; i++)
                strategy[i] = s7[i];
            return strategy;
        }
//  More than 3 levels
//  Constructs strategy Par for levels 0 through last-1
//  First, level 0, 1, 2
            for (int i = 1; i < 7; i++)
                strategy[i] = s7[i];
//   Level-by-level from level 3 to the last-1
//            int beforeLastLevel = (int)Math.round(Math.floor(Math.log(N)/Math.log(2)))-1;
            int beforeLastLevel = MyMath.floorLg(N)-1;
            int firstInd = 4; // in the 2nd level
            int lastInd = 7; // in the 2nd level
            for (int lev = 3; lev <= beforeLastLevel; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
                strategy[firstInd-1] = firstInd-1; // 1 pulled down
                strategy[firstInd] = firstInd-2; // 2 pulled down
                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
                strategy[firstInd+2] = firstInd+1; // 2 pulled down
                strategy[firstInd+3] = firstInd+3; // 2 pulled down
                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd+5; i < lastInd; i++)
                    strategy[i] = i-1;
            }
//  Constructs greedy strategy Win for the last level (from lastInd to N-1)
            if (N == lastInd+1) strategy[lastInd] = lastInd;
            if (N == lastInd+2)
            {
                strategy[lastInd] = lastInd;
                strategy[lastInd+1] = firstInd;
            }
            if (N > lastInd+2)
            {
                strategy[lastInd] = lastInd;
                strategy[lastInd+1] = firstInd;
                for (int i = lastInd+2; i < N; i++)
                    if (i == (2*lastInd-1)-1)
                        strategy[i] = i;
                    else
                        strategy[i] = i - 1;
            }
//            System.out.print("metod Strategy: ");
//            for (int i = 1; i < N;i++)
//                System.out.print(strategy[i] + " ");
//            System.out.println();
        return strategy;
    }

    public static int[] Win (int N)
    {
        int[] strategy = new int[N];
        if (N <= 7)
// 3 levels or less - use Par
        {
            int[] s = Par(3);
            for (int i = 1; i < N; i++)
                strategy[i] = s[i];
            return strategy;
        }
//  More than 3 levels
        if (N == MyMath.twoTo(MyMath.ceilLg(N))-1)
// complete heap - use Par
        {
            int[] s = Par(MyMath.floorLg(N)+1);
            for (int i = 1; i < N; i++)
                strategy[i] = s[i];
            return strategy;
        }
//  Use Par for all levels except the last one
        int beforeLastLevel = MyMath.floorLg(N)-1;
        int[] s = Par(beforeLastLevel+1);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level
        int firstInd = MyMath.twoTo(beforeLastLevel); // in the level
        int lastInd = 2*firstInd - 1; // in the level
        strategy[lastInd] = lastInd; // 1 pulled down
        if (N == lastInd+1) return strategy;
        strategy[lastInd+1] = firstInd; // 4 pulled down
        if (N == lastInd+2) return strategy;
        for (int i = lastInd+2; i < N; i++)
            if (i == (2*lastInd-1)-1) // can't pull 4 down
                strategy[i] = i; // 1 pulled down
            else
                strategy[i] = i - 1; // alternating pull downs
        return strategy;
    }

    public static int[] Par (int L)
// A winning strategy for a complete heap of L levels 0 through L-1
    {
        int N = MyMath.twoTo(L)-1; // the number of nodes
        int[] s7 = {0, 1, 2, 3, 4, 4, 5}; // a winning strategy for N == 7
        int[] strategy = new int[N];
        if (N <= 7)
        {
            for (int i = 1; i < N; i++)
                strategy[i] = s7[i];
            return strategy;
        }
//  More than 3 levels
//  Constructs strategy Par
//  First, level 0, 1, 2
            for (int i = 1; i < 7; i++)
                strategy[i] = s7[i];
//   Level-by-level from level 3 to L-1
            int firstInd = 4; // in the 2nd level
            int lastInd = 7; // in the 2nd level
            for (int lev = 3; lev < L; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
                strategy[firstInd-1] = firstInd-1; // 1 pulled down
                strategy[firstInd] = firstInd-2; // 2 pulled down
                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
                strategy[firstInd+2] = firstInd+1; // 2 pulled down
                strategy[firstInd+3] = firstInd+3; // 2 pulled down
                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd+5; i < lastInd; i++)
                    strategy[i] = i-1;
            }
        return strategy;
    }

    public static int[] ParKW (int L)
// A winning strategy for a complete heap of L levels 0 through L-1
// A version of Par that works similar to Kruskal-Weixelbaum
    {
        int N = MyMath.twoTo(L); // the number of nodes
        int[] s7 = {0, 1, 2, 3, 4, 4, 5}; // a winning strategy for N == 7
        int[] strategy = new int[N];
        if (N <= 7)
        {
            for (int i = 1; i < N; i++)
                strategy[i] = s7[i];
            return strategy;
        }
//  More than 3 levels
//  Constructs strategy Par
//  First, level 0, 1, 2
            for (int i = 1; i < 7; i++)
                strategy[i] = s7[i];
//   Level-by-level from level 3 to L-1
            int firstInd = 4; // in the 2nd level
            int lastInd = 7; // in the 2nd level
            for (int lev = 3; lev < L; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
//                strategy[firstInd-1] = firstInd-1; // 1 pulled down
//                strategy[firstInd] = firstInd-2; // 2 pulled down
//                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
//                strategy[firstInd+2] = firstInd+1; // 2 pulled down
//                strategy[firstInd+3] = firstInd+3; // 2 pulled down
//                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd-1; i <= lastInd; i++)
                    strategy[i] = i-1;
            }
        return strategy;
    }

    public static int[] Win8short (int N)
    {
        int cap = MyMath.twoToCeilLg(N); // the least size >= N of a heap with 2^k nodes
        int[] strategy = new int[cap];
//  THE NEXT LINE IS FOR SHORTENED WIN: ONLY UP TO cap - 4
        if ((N <= 8)||(N >= cap-3)) return Par8(MyMath.floorLg(cap)); // 3 levels or less - use Par
//        if ((N <= 8)||(N == cap)) return Par8(MyMath.floorLg(cap)); // 3 levels or less - use Par
//        {
//            int[] s = Par8(cap);
////            System.out.println("Win8: N = " + N + " MyMath.ceilLg(N) = " + MyMath.ceilLog(N) + " s length = " + s.length);
//            for (int i = 1; i < N; i++)
//                strategy[i] = s[i];
//            return strategy;
//        }
//  More than 3 levels
//  Use Par for all levels except the last one
        int beforeLastLevel = MyMath.floorLg(N)-1;
        int[] s = Par8(beforeLastLevel+1);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level up to cap - 3
        int firstInd = MyMath.twoTo(beforeLastLevel); // in the level beforeLastLevel
        int lastInd = 2*firstInd - 1; // in the level beforeLastLevel
        strategy[lastInd+1] = firstInd;
        for (int i = lastInd+2; i < cap - 3; i++) // FOR SHORTENED WIN
// NEXT 3 LINES WERE FOR THE LONG WIN
//            if (i == (2*lastInd-1)-1)
//                strategy[i] = i;
//            else
                strategy[i] = i - 1;
        return strategy;
    }

public static int[] Win8(int N)
// Win8 is like Win except that it always produces a complete heap and uses Par8 an not Par
    {
        int cap = MyMath.twoToCeilLg(N); // the least size >= N of a heap with 2^k nodes
        int[] strategy = new int[cap];
        if ((N <= 8)||(N == cap)) return Par8(MyMath.floorLg(cap)); // 3 levels or less - use Par
//        if ((N <= 8)||(N == cap)) return Par8(cap); // 3 levels or less - use Par
//        {
//            int[] s = Par8(cap);
////            System.out.println("Win8: N = " + N + " MyMath.ceilLg(N) = " + MyMath.ceilLog(N) + " s length = " + s.length);
//            for (int i = 1; i < N; i++)
//                strategy[i] = s[i];
//            return strategy;
//        }
//  More than 3 levels
//  Use Par for all levels except the last one
        int beforeLastLevel = MyMath.floorLg(N)-1;
        int[] s = Par8(beforeLastLevel+1);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level
        int firstInd = MyMath.twoTo(beforeLastLevel); // in the level beforeLastLevel
        int lastInd = 2*firstInd - 1; // in the level beforeLastLevel
//        strategy[lastInd] = lastInd;
//        if (N == lastInd+1) return strategy; // excluded earlier
        strategy[lastInd+1] = firstInd;
//        if (N == lastInd+2) return strategy;
        for (int i = lastInd+2; i < cap; i++)
            if (i == (2*lastInd-1)-1)
                strategy[i] = i;
            else
                strategy[i] = i - 1;
        return strategy;
    }

    public static int[] Win8new (int N)
    {
        int[] strategy = new int[N];
        if ((N <= 8)||(N == MyMath.twoToCeilLg(N)))
// 3 levels or less - use Par
        {
            int[] s = Par8(MyMath.ceilLg(N));
//            System.out.println("Win8: N = " + N + " MyMath.ceilLg(N) = " + MyMath.ceilLog(N) + " s length = " + s.length);
            for (int i = 1; i < N; i++)
                strategy[i] = s[i];
            return strategy;
        }
//  More than 3 levels
//  Use Par for all levels except the last one
        int lastLevel = MyMath.floorLg(N);
        int[] s = Par8(lastLevel);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level
        int firstInd = MyMath.twoTo(lastLevel); // in the level lastLevel
//        int lastInd = 2*firstInd - 1; // in the level beforeLastLevel
//        strategy[lastInd] = lastInd;
        if (N == firstInd+1) return strategy; // excluded earlier
        strategy[firstInd+1] = firstInd/2;
        if (N == firstInd+2) return strategy;
        for (int i = firstInd+2; i < N; i++)
            if (i == (2*firstInd-1)-1)
                strategy[i] = i;
            else
                strategy[i] = i - 1;
        return strategy;
    }

    public static int[] Par8 (int L)
// A winning strategy for a heap of L levels 0 through L-1 and 2^L nodes
    {
        int N = MyMath.twoTo(L); // the number of nodes
//        int L = MyMath.floorLg(N);
        int[] s8 = {0, 1, 2, 3, 4, 4, 5, 7}; // a winning strategy for N == 8
        int[] strategy = new int[N];
        if (N <= 8) return s8;
//        {
//            for (int i = 1; i < N; i++)
//                strategy[i] = s8[i];
//            return strategy;
//        }
//  More than 3 levels
//  Constructs strategy Par
//  First, level 0, 1, 2
            for (int i = 1; i < 8; i++)
                strategy[i] = s8[i];
//   Level-by-level from level 3 to L-1
            int firstInd = 5; // in the 2nd level
            int lastInd = 8; // in the 2nd level
            for (int lev = 3; lev < L; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
                strategy[firstInd] = firstInd-2; // 2 pulled down
                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
                strategy[firstInd+2] = firstInd+1; // 2 pulled down
                strategy[firstInd+3] = firstInd+3; // 2 pulled down
                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd+5; i < lastInd; i++)
                    strategy[i] = i-1;
                strategy[lastInd] = lastInd; // 1 pulled down
            }
        return strategy;
    }

    public Heap Invert()
    {
        Heap toReturn = new Heap(N);
        for (int i = 1; i <= N; i++)
            toReturn.heap[this.heap[i]] = i;
        return toReturn;
    }


    static public Boolean TestIn(int[] arr)
    {
         int n = arr.length-1;
         for (int i = 1; 2*i <= n; i++)
         {
             if (arr[i] < arr[2*i]) return false; //not a heap
             if ((2*i < n) && (arr[i] < arr[2*i+1])) return false;//not a heap
         }
         return true;
     }

    static public Boolean TestOut(int[] arr)
    {
        int n = arr.length-1;
        cnt2.clrAll();
        Heap PQ = new Heap(arr);
        if (!PQ.IsEqualToArr(arr))
        {
            System.out.println("Heap not equal to array");
            return false;
        }
        if (cnt2.get()== 2*n - 2*MyMath.s2(n) - MyMath.e2(n)) return true;
        System.out.println("n = " + n + " cnt2 = " + cnt2.get() + "  2*n - 2*MyMath.s2(n) - MyMath.e2(n) = " +(2*n - 2*MyMath.s2(n) - MyMath.e2(n)));
        return false;

    }

    public Boolean testHeap()
    {
        for (int i = N; i > 1; i--)
            if (heap[i] > heap[i/2]) return false;
        return true;
    }



}




==> JavaCodesPNG/New_version_of_class_Heap.java <==
/**
 * Copyright: Marek A. Suchenek 2013
 * @author Suchenek at csudh dot edu
 *
 * The use for the purpose of classroom
 * instruction or scientific research
 * is allowed with proper attribution
 * to the copyright holder or holders.
 */

package worstcaseheapsort;

/**
 * @author Marek A. Suchenek
 */
public class Heap {

    //Uses heap as implementation (a.k.a. partially-ordered array)

    private int N;
 //the number of elements in the PQ
    private int cap;
 //the size of the array - 1
    private int capMult;
 //multiplicative increment
    private int[] heap;
 //the elements of PQ; itemArray[0] is not a part of PQ

    /** Creates a new instance of PriorityQueue */
    public Heap() {
        N=0;
        cap=10;
        capMult=2;
        heap=new int[cap + 1]; //itemArray[0] is not a part of PQ
 //or any other value that will never be recognized as an element of PQ
    }

    /** Creates a new instance of PriorityQueue */
    public Heap(int size) {
        N=size;
        cap=N;
        capMult=2;
        heap=new int[cap + 1]; //itemArray[0] is not a part of PQ
 //or any other value that will never be recognized as an element of PQ
    }

    public int RemoveMax()
    {
     if (N==0) return -999;
     //here count != 0
        int Max = heap[1]; //the root
        cnt4.incr();
        heap[1] = heap[N]; //patch the hole with the last element
        cnt4.incr();
        N--;
        fixHeap(1);
        return Max;
    }

    public static void main(String[] args) {
        int N = 30; // can be changed to any int value > 1
        System.out.println("Worst-case heap generation for N = " + N);
        int[] strategy = Win(N);
//        int[] strategy = Win8(N);
//        int[] strategy = Win8short(N);
//        int[] strategy = Par8(MyMath.ceilLg(N));
//        int[] strategy = Par(MyMath.ceilLg(N)+1); // has undiagnosed glitche(s)
//        int[] strategy = ParKW(MyMath.ceilLg(N)+1); // has undiagnosed glitche(s)
        System.out.print(strategy.length-1 + " moves: ");
//        System.out.print(N-1 + " moves: ");
//        for (int i = 1; i < N-1; i++)
        for (int i = 1; i < strategy.length; i++)
            System.out.print(strategy[i] + ", ");
        System.out.println(strategy[N-1]);
        Heapsort(unHeapsort(N, strategy));
//        System.out.println(MyMath.floorLog(100));
    }

    public static int[] unHeapsort(int N, int[] strategy)
    {
        Heap H = unRemoveAll(N, strategy);
        H.dumpHeapByLevelFormatted('^');
        return H.MakeWorstArray();
    }

    public Heap(int capacity, int capacityIncrement)
//            Creates empty heap of given capacity and given multiplicative capacity increment
    {
        this.cap = capacity;
        heap = new int[capacity + 1]; //heap[0] not used
        this.capMult = capacityIncrement; //percent
        N = 0;
    }

    public Heap(int[] elements)
//            Creates a heap out of given array
    {
        N = elements.length-1; // index 0 not used
        cap = N;
        capMult = 2;
	heap = elements;
        dumpHeapByLevelFormatted('^');
        for (int i = N/2; i > 0; i--)
        {
            fixHeap(i);
            System.out.println("Heap constructor: fixed i = " + i + " comps = " + cnt2.get() + " moves = " + cnt4.get());
            dumpHeapByLevelFormatted('^');
        }
    }

    public Heap(int[] elements, int dummy)
//            Injects given array into a heap structure
    {
        N = elements.length-1; // index 0 not used
        cap = N;
        capMult = 2;
	heap = elements; //intentional side effect
    }

    public int size()
    {
        return N;
    }

    public void MakeHeap()
    {
        for(int i = N/2; i > 0; i--)
            this.fixHeap(i);
    }

    private void fixHeap(int q)
    {
        int x = heap[q]; //x is the root of the subheap that may have to be demoted
        while (2*q <= N) //q, the initial index of x, is not the index of a leaf
        {
        int lp = 2*q; //lp is the index of the first child of q
        if (lp < N) //the second child exists
        {
            if (cnt2.incr() & cnt3.incr() & (heap[lp+1] > heap[lp])) //the second child is larger than the first child
            {
                lp++; //lp is the index of the larger child
            }
        }
            if (cnt2.incr() & cnt3.incr() & (x >= heap[lp])) //x is not lesser than any of its children
            {
                if (heap[q] != x)
                {
                    heap[q] = x; //so, x belongs at index q and the heap is fixed.
                    cnt4.incr();
                    cnt4.incr();//extra move to account for x = heap[q];
                }
                return;
            }
            heap[q] = heap[lp]; //promote the larger child
            cnt4.incr();
            q = lp; //demote z
        }
            if (heap[q] != x)
                {
                    heap[q] = x; //so, x belongs at index q and the heap is fixed.
                    cnt4.incr();
                    cnt4.incr();//extra move to account for x = heap[q];
                }
        }

    public void insert(int x, int ind)
// Inserts x at ind and promotes it up as needed
    {
        while((ind > 1)&&(heap[ind/2] < x))
        {
            heap[ind] = heap[ind/2];
            ind /= 2;
        }
        heap[ind] = x;
    }

    public void dumpHeap()
    {
        System.out.print(N + " heap: [");
        for (int i = 1; i < N; i++)
            System.out.print(heap[i] + ", ");
        System.out.println(heap[N] + "]");
    }

    public void dumpHeap(char c)
    {
        System.out.print(N + " heap: [");
        for (int i = 1; i < N; i++)
            System.out.print(heap[i] + " " + c + " ");
        System.out.println(heap[N] + "]");
    }

    public void dumpHeapByLevel()
    {
//        System.out.println("dumpHeapByLevel: N = " + N + " cap = " + cap + " heap len = " + heap.length);
        System.out.print(N + "-element heap level-by-level: ");
        for (int i = 1; i <= N; i++)
        {
//            System.out.print("dumpHeapByLevel: i = " + i + " heap len = " + heap.length);
            if (i == MyMath.twoToFloorLg(i))
                 System.out.println();
            System.out.print(heap[i] + " ");
        }
        System.out.println();
    }

    public void dumpHeapByLevelFormatted(char c)
// c is a character printed between the siblings
// This heap is a permutation of {1, ..., N}
// Formatting is correct for N < 1,267,650,600,228,229,401,496,703,205,376
// For N larger than that (if you ever need it), levels from 100 up are shifted to the right.
    {
        System.out.print(N + "-element heap level-by-level: ");
        System.out.println();
        int nDigits = MyMath.floorLog(N)+1;
//        System.out.print(" number of digits of N = " + nDigits);
        int spacingBetween = 2*MyMath.twoToCeilLg(N+1)-1;
//        System.out.print(" spacingBetween  = " + spacingBetween);
        int spacingBefore = spacingBetween/2;
//        System.out.print(" spacingBefore  = " + spacingBefore);
        for (int i = 1; i <= N; i++)
        {
            if (i == MyMath.twoToFloorLg(i))
            {
                spacingBetween = spacingBefore;
//                System.out.print(" spacingBetween  = " + spacingBetween);
                spacingBefore = spacingBefore/2;
//                System.out.print(" spacingBefore  = " + spacingBefore);
                System.out.println();
                System.out.print("Level ");
                if ((N >= 1024) && (i < 1024)) System.out.print(" ");
                System.out.print(MyMath.floorLg(i) + ": ");
                for (int j = 0; j < nDigits*spacingBefore; j++)  System.out.print(" ");
            }
            int iDigits = MyMath.floorLog(heap[i])+1;
//            System.out.print(" number of digits of i = " + iDigits + " " + MyMath.floorLog(i) + " ");
            if (i == MyMath.twoToFloorLg(i)) for (int j = 0; j < nDigits-iDigits; j++)  System.out.print(" ");
            else
                for (int j = 0; j < nDigits-iDigits; j++)
                    {
                        if (i%2 == 1) System.out.print(c);
                        else System.out.print(" ");
                    }
            System.out.print(heap[i]);
            if ((i != 2*MyMath.twoToFloorLg(i)-1) && (i != N))
                for (int j = 0; j < nDigits*spacingBetween; j++)
                {
                    if (i%2 == 0) System.out.print(c);
                    else System.out.print(" ");
                }
            if ((i%2 == 0) && (i == N))
                for (int j = 0; j < nDigits*spacingBetween/2+1; j++)
                {
                    if (i%2 == 0) System.out.print(c);
                    else System.out.print(" ");
                }
        }
        System.out.println();
        System.out.println();
    }

    public void dumpHeapByLevelFormatted(char c, int max)
// c is a character printed between the siblings
// Formatting is correct for N < 1,267,650,600,228,229,401,496,703,205,376
// For N larger than that (if you ever need it), levels from 100 up are shifted to the right.
    {
        System.out.print(N + "-element heap level-by-level: ");
        System.out.println();
        int nDigits = MyMath.floorLog(max)+1;
//        System.out.print(" number of digits of N = " + nDigits);
        int spacingBetween = 2*MyMath.twoToCeilLg(N+1)-1;
//        System.out.print(" spacingBetween  = " + spacingBetween);
        int spacingBefore = spacingBetween/2;
//        System.out.print(" spacingBefore  = " + spacingBefore);
        for (int i = 1; i <= N; i++)
        {
            if (i == MyMath.twoToFloorLg(i))
            {
                spacingBetween = spacingBefore;
//                System.out.print(" spacingBetween  = " + spacingBetween);
                spacingBefore = spacingBefore/2;
//                System.out.print(" spacingBefore  = " + spacingBefore);
                System.out.println();
                System.out.print("Level ");
                if ((N >= 1024) && (i < 1024)) System.out.print(" ");
                System.out.print(MyMath.floorLg(i) + ": ");
                for (int j = 0; j < nDigits*spacingBefore; j++)  System.out.print(" ");
            }
            int iDigits = MyMath.floorLog(heap[i])+1;
//            System.out.print(" number of digits of i = " + iDigits + " " + MyMath.floorLog(i) + " ");
            if (i == MyMath.twoToFloorLg(i)) for (int j = 0; j < nDigits-iDigits; j++)  System.out.print(" ");
            else
                for (int j = 0; j < nDigits-iDigits; j++)
                    {
                        if (i%2 == 1) System.out.print(c);
                        else System.out.print(" ");
                    }
            System.out.print(heap[i]);
            if ((i != 2*MyMath.twoToFloorLg(i)-1) && (i != N))
                for (int j = 0; j < nDigits*spacingBetween; j++)
                {
                    if (i%2 == 0) System.out.print(c);
                    else System.out.print(" ");
                }
        }
        System.out.println();
        System.out.println();
    }

    public Boolean IsEqualToArr(int[] arr)
    {
        if (N != arr.length-1) return false;
        for (int i = 1; i <= N; i++)
            if (arr[i] != heap[i]) return false;
        return true;
    }

        public void RemoveAll()
    {
        cnt3.clrAll();
        for (int i = N; i > 0; i--)
        {
            heap[i] = RemoveMax();
            cnt4.incr();
        }
        System.out.println("RemoveAll: heap deconstructed in " + cnt3.get() + " comps.");
    }

        public int RemoveAllRec()
//  Recursive version of RemoveAll. Returns the number of comps.
    {
        int size = N;
        int root = heap[1];//for priniting only
        cnt3.clrAll();//counts number of comps
//        cnt4.clrAll();//counts number of moves
        Heap H = Clone();
        heap[size] = RemoveMax();
        cnt4.incr();
        int toReturn = cnt3.get();
//        int toReturn = cnt4.get();
        int rootRemoveComps = toReturn;
        if (N > 1) toReturn += RemoveAllRec();
        System.out.println();
        System.out.println("RemoveAllRec: Remove of " + root + " took " + rootRemoveComps + " comps.");
        System.out.println("RemoveAllRec: " + size + "-element heap deconstructed in " + toReturn + " comps.");
        System.out.println("RemoveAllRec: Theoretic worst-case number of comps = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3+MyMath.c(size)));
        System.out.println("RemoveAllRec: Number of comps done by Par = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3));
        System.out.println("RemoveAllRec: Theoretic UB on the worst-case number of moves = "
                + (size*(MyMath.ceilLg(size)+2)-MyMath.twoToCeilLg(size) - 1));
        if (toReturn == (2*(size-1)*MyMath.ceilLg(size)-2*MyMath.twoToCeilLg(size)
                -2*size+Math.min(MyMath.ceilLg(size), 3)+5+MyMath.c(size)))
            System.out.print(">>> Worst-case ");
        H.dumpHeapByLevelFormatted('^');
        return toReturn;
    }

        public int RemoveAllRec(int[] Strategy, int[] index)
//  Recursive version of RemoveAll. Returns the number of comps.
    {
        int size = N;
        int root = heap[1];//for priniting only
        cnt3.clrAll();//counts number of comps
        Heap H = Clone();
        heap[size] = RemoveMax();
        int toReturn = cnt3.get();
        int rootRemoveComps = toReturn;
        if (N > 1) toReturn += RemoveAllRec(Strategy, index);
        System.out.println();
        System.out.println("RemoveAllRec: Remove of " + root + " took " + rootRemoveComps + " comps.");
        System.out.println("RemoveAllRec: " + size + "-element heap deconstructed in " + toReturn + " comps.");
        System.out.println("RemoveAllRec: Theoretic worst-case number of comps = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3+MyMath.c(size)));
        System.out.println("RemoveAllRec: Number of comps for heap built with Par = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3));
        if (toReturn == (2*(size-1)*MyMath.ceilLg(size)-2*MyMath.twoToCeilLg(size)
                -2*size+Math.min(MyMath.ceilLg(size), 3)+5+MyMath.c(size)))
            System.out.println(">>> Worst-case: ");
        System.out.print("Dump of ");
        H.dumpHeap();
        H.dumpHeapByLevelFormatted('^');
        Strategy[index[0]] = H.heap[size]; //apend the current pulldown
        index[0]++;
        return toReturn;
    }

        public Heap Clone()
    {
            Heap toReturn = new Heap(cap, capMult);
            toReturn.N = N;
            for (int i = 1; i <= N; i++)
                toReturn.heap[i] = heap[i];
            return toReturn;
        }

    public static void Heapsort(int[] array)
//            USES RECURSIVE REMOVEALL FOR SHOWING RESIDUA
    {
        cnt4.clrAll();//counts number of moves
        Heap H = new Heap(array);
        int N = array.length-1;
        int[] Strategy = new int[N]; //returns a sequence of args of pulldowns
        int[] Sind = {0}; //next index avasilable for Strategy
        System.out.println();
        System.out.println("Heapsort: heap constructed in " + cnt2.get() + " comps and " + cnt4.get() + " moves");
        System.out.println("Heapsort: theoretic worst-case n. of comps = " + (2*N - 2*MyMath.s2(N) - MyMath.e2(N)));
        System.out.println("Heapsort: theoretic worst-case n. of moves = " + (2*N - MyMath.s2(N) - N%2));
        System.out.println();
        H.RemoveAllRec(Strategy, Sind);
        System.out.println("Heapsort: array sorted in " + cnt2.get() + " comps");
        System.out.println("Heapsort: Theoretic worst-case number of comps = "
                + (2*(N-1)*(MyMath.ceilLg(N)-1)-2*MyMath.twoToCeilLg(N)
                +Math.min(MyMath.ceilLg(N), 3)+3+MyMath.c(N)+2*N-2*MyMath.s2(N)-MyMath.e2(N)));
        System.out.println();
        System.out.println("The strategy was the first " + (N-1) + " pull downs of win(" + N + "): ");
        System.out.print("<");
        for (int i = 0; i < N-2; i++)
        {
            System.out.print(Strategy[i] + ", ");
        }
        System.out.print(Strategy[N-2] + ">");
        System.out.println();
        System.out.println();
    }

    public int[] MakeWorstArray()
// Creats a worst-case array for MakeHeap that MakeHeap turns into the given heap.
    {
//        int[] toReturn = new int[heap.length];
//        int[] toReturn = heap; //a working copy
//        int N = heap.length-1;
        if (!TestIn(heap))
        {
            System.out.println("Input array is not a heap - MakeWorstArray ABORTED");
            return null;
        }
//        System.out.print("MakeWorstArray: Input heap OK ");
//        for (int i = 1; i < heap.length; i++)
//        {
//            System.out.print(heap[i] + " ");
//        }
//        System.out.println();
//        A sequence of unFixHeaps by pulldowns goes here:
        for (int i = 1; i <= N/2; i++) unFixHeap(i);
//        System.out.println("MakeWorstArray: unFixHeaps done");
//        if (!TestOut(heap))
//        {
//            System.out.println("Output array is not a worst-case for MakeHeap - MakeWorstArray FAILED");
//            for (int i = 1; i < heap.length; i++)
//            {
//                System.out.print(heap[i] + " ");
//            }
//            System.out.println();
//            return null;
//        }
        System.out.print("MakeWorstArray: ");
        for (int i = 1; i < heap.length; i++)
        {
            System.out.print(heap[i] + " ");
        }
        System.out.println();
        return heap;
    }

    public int PullDown(int i, int j)
//  Removes and returns heap[j] and demotes its all ancestors up to i
    {
        int toReturn = heap[j];
//  Demote all ancestors of i
        for (int m = j; m/2 >= i; m /=2)
            heap[m] = heap[m/2];
//  Done!
        return toReturn;
    }

     public Heap unFixHeap(int i)
//  Unfix heap's subheap rooted at i onto a worst-to-fix almost subheap
    {
//  Find the leftmost leaf j under i
//  MyMath.twoToFloorLg(N/i) is the largest power of 2 not larger than N/i
        int j = i*MyMath.twoToFloorLg(N/i);
//  Demote all ancestors of j up to i, including i
//  Make the former leaf j the root of the almost subheap
        heap[i] = PullDown(i,j);
//  Done!
        return this;
    }

    public Heap unRemoveMax(int i)
    {
//  Finds the last node w/o right child
        int p = (N + 1)/2;
//  Checks if it can become the parent of i
        if (heap[p] < heap[i]) return null;
//  Demotes all ancestors of j and
//  makes the former leaf j the root of the almost subheap
        N++;
        heap[N] = PullDown(1,i);
        heap[1] = N;
//  Done!
        return this;
    }

    public static Heap unRemoveAll(int N, int[] strategy)
//  Makes an N-element input array that is a worst case for HeapSort
    {
        Heap H = new Heap(N);
        H.N = 1;
        H.heap[1] = 1;
        System.out.println("unRemoveAll: Strategy (pull downs)");
        for (int i = 1; i < N; i++)
        {
            H.unRemoveMax(strategy[i]);
//            System.out.println("H" + i + "[" + strategy[i] + "]-> H" + (i+1) + "[" + (i+1) + "]" );
            System.out.println("H[" + strategy[i] + "] -> H[" + (i+1) + "]" );
        }
        System.out.println();
        return H;
    }

    public static int[] ParWin (int N)
    {
        int[] s7 = {0, 1, 2, 3, 4, 4, 5}; // a winning strategy for N == 7
        int[] strategy = new int[N];
        if (N <= 7)
        {
            for (int i = 1; i < N; i++)
                strategy[i] = s7[i];
            return strategy;
        }
//  More than 3 levels
//  Constructs strategy Par for levels 0 through last-1
//  First, level 0, 1, 2
            for (int i = 1; i < 7; i++)
                strategy[i] = s7[i];
//   Level-by-level from level 3 to the last-1
//            int beforeLastLevel = (int)Math.round(Math.floor(Math.log(N)/Math.log(2)))-1;
            int beforeLastLevel = MyMath.floorLg(N)-1;
            int firstInd = 4; // in the 2nd level
            int lastInd = 7; // in the 2nd level
            for (int lev = 3; lev <= beforeLastLevel; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
                strategy[firstInd-1] = firstInd-1; // 1 pulled down
                strategy[firstInd] = firstInd-2; // 2 pulled down
                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
                strategy[firstInd+2] = firstInd+1; // 2 pulled down
                strategy[firstInd+3] = firstInd+3; // 2 pulled down
                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd+5; i < lastInd; i++)
                    strategy[i] = i-1;
            }
//  Constructs greedy strategy Win for the last level (from lastInd to N-1)
            if (N == lastInd+1) strategy[lastInd] = lastInd;
            if (N == lastInd+2)
            {
                strategy[lastInd] = lastInd;
                strategy[lastInd+1] = firstInd;
            }
            if (N > lastInd+2)
            {
                strategy[lastInd] = lastInd;
                strategy[lastInd+1] = firstInd;
                for (int i = lastInd+2; i < N; i++)
                    if (i == (2*lastInd-1)-1)
                        strategy[i] = i;
                    else
                        strategy[i] = i - 1;
            }
//            System.out.print("metod Strategy: ");
//            for (int i = 1; i < N;i++)
//                System.out.print(strategy[i] + " ");
//            System.out.println();
        return strategy;
    }




    public static int[] Win (int N)
    {
        int[] strategy = new int[N];
        int[] s = Par(MyMath.floorLg(N)+1);
        for (int i = 1; i <= N-1; i++)
            strategy[i] = s[i];
        if ((N == MyMath.twoToCeilLg(N)-1)||(N<=7)) return strategy;
//  Incomplete heap of size > 7
//  Leave moves Par for all levels except the last level
//  Use greedy for the last level
        int I = MyMath.twoToFloorLg(N)-1; // first move in the last level
        strategy[I] = I; // 1 pulled down
        if (N == I+1) return strategy;
        strategy[I+1] = (I+1)/2; // 4 pulled down
        if (N == I+2) return strategy;
        for (int i = I+2; i <= N-1; i++)
            if (i == 2*I-2) // can't pull 4 down
                strategy[i] = i; // 1 pulled down
            else
                strategy[i] = i - 1; // alternating pull downs
        return strategy;
    }

    public static int[] WinOld (int N)
    {
        int[] strategy = new int[N];
        if (N <= 7)
// 3 levels or less - use Par
        {
            int[] s = Par(3);
            for (int i = 1; i < N; i++)
                strategy[i] = s[i];
            return strategy;
        }
//  More than 3 levels
        if (N == MyMath.twoTo(MyMath.ceilLg(N))-1)
// Complete heap - use Par
        {
            int[] s = Par(MyMath.floorLg(N)+1);
            for (int i = 1; i < N; i++)
                strategy[i] = s[i];
            return strategy;
        }
//  Incomplete heap -
//  use Par for all levels except the last one
        int beforeLastLevel = MyMath.floorLg(N)-1;
        int[] s = Par(beforeLastLevel+1);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level
        int firstInd = MyMath.twoTo(beforeLastLevel); // in the level
        int lastInd = 2*firstInd - 1; // in the level
        strategy[lastInd] = lastInd; // 1 pulled down
        if (N == lastInd+1) return strategy;
        strategy[lastInd+1] = firstInd; // 4 pulled down
        if (N == lastInd+2) return strategy;
        for (int i = lastInd+2; i < N; i++) // at most 2 moves
            if (i == (2*lastInd-1)-1) // can't pull 4 down
                strategy[i] = i; // 1 pulled down
            else
                strategy[i] = i - 1; // alternating pull downs
        return strategy;
    }

    public static int[] Par (int L)
    {
        int N = MyMath.twoTo(L)-1; // the number of nodes
//  First, level 0, 1, 2
        int[] s7 = {0, 1, 2, 3, 4, 4, 5}; // a winning strategy for N == 7
        int[] strategy = new int[N];        
        for (int i = 1; i < Math.min(N, 7); i++)
            strategy[i] = s7[i];
        if (N <= 7) return strategy;
//  More than 3 levels
//  Constructs strategy Par level-by-level from level 3 to L-1
        for (int lev = 3; lev < L; lev++)
        {
            int I = MyMath.twoTo(lev)-1; // first move in the current level
            strategy[I] = I; // 1 pulled down
            strategy[I+1] = I-1; // 2 pulled down
            strategy[I+2] = I+1; // 1 pulled down  - 4 is at the begining of this level
            strategy[I+3] = I+2; // 2 pulled down
            strategy[I+4] = I+4; // 2 pulled down
            strategy[I+5] = I+3; // 1 pulled down
            for (int i = I+6; i <= 2*I; i++)
                strategy[i] = i-1;
        }
        return strategy;
    }

    public static int[] ParKW (int L)
// A winning strategy for a complete heap of L levels 0 through L-1
// A version of Par that works similar to Kruskal-Weixelbaum
    {
        int N = MyMath.twoTo(L); // the number of nodes
        int[] s7 = {0, 1, 2, 3, 4, 4, 5}; // a winning strategy for N == 7
        int[] strategy = new int[N];
        if (N <= 7)
        {
            for (int i = 1; i < N; i++)
                strategy[i] = s7[i];
            return strategy;
        }
//  More than 3 levels
//  Constructs strategy Par
//  First, level 0, 1, 2
            for (int i = 1; i < 7; i++)
                strategy[i] = s7[i];
//   Level-by-level from level 3 to L-1
            int firstInd = 4; // in the 2nd level
            int lastInd = 7; // in the 2nd level
            for (int lev = 3; lev < L; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
//                strategy[firstInd-1] = firstInd-1; // 1 pulled down
//                strategy[firstInd] = firstInd-2; // 2 pulled down
//                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
//                strategy[firstInd+2] = firstInd+1; // 2 pulled down
//                strategy[firstInd+3] = firstInd+3; // 2 pulled down
//                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd-1; i <= lastInd; i++)
                    strategy[i] = i-1;
            }
        return strategy;
    }

    public static int[] Win8short (int N)
    {
        int cap = MyMath.twoToCeilLg(N); // the least size >= N of a heap with 2^k nodes
        int[] strategy = new int[cap];
//  THE NEXT LINE IS FOR SHORTENED WIN: ONLY UP TO cap - 4
        if ((N <= 8)||(N >= cap-3)) return Par8(MyMath.floorLg(cap)); // 3 levels or less - use Par
//        if ((N <= 8)||(N == cap)) return Par8(MyMath.floorLg(cap)); // 3 levels or less - use Par
//        {
//            int[] s = Par8(cap);
////            System.out.println("Win8: N = " + N + " MyMath.ceilLg(N) = " + MyMath.ceilLog(N) + " s length = " + s.length);
//            for (int i = 1; i < N; i++)
//                strategy[i] = s[i];
//            return strategy;
//        }
//  More than 3 levels
//  Use Par for all levels except the last one
        int beforeLastLevel = MyMath.floorLg(N)-1;
        int[] s = Par8(beforeLastLevel+1);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level up to cap - 3
        int firstInd = MyMath.twoTo(beforeLastLevel); // in the level beforeLastLevel
        int lastInd = 2*firstInd - 1; // in the level beforeLastLevel
        strategy[lastInd+1] = firstInd;
        for (int i = lastInd+2; i < cap - 3; i++) // FOR SHORTENED WIN
// NEXT 3 LINES WERE FOR THE LONG WIN
//            if (i == (2*lastInd-1)-1)
//                strategy[i] = i;
//            else
                strategy[i] = i - 1;
        return strategy;
    }

public static int[] Win8(int N)
// Win8 is like Win except that it always produces a complete heap and uses Par8 an not Par
    {
        int cap = MyMath.twoToCeilLg(N); // the least size >= N of a heap with 2^k nodes
        int[] strategy = new int[cap];
        if ((N <= 8)||(N == cap)) return Par8(MyMath.floorLg(cap)); // 3 levels or less - use Par
//        if ((N <= 8)||(N == cap)) return Par8(cap); // 3 levels or less - use Par
//        {
//            int[] s = Par8(cap);
////            System.out.println("Win8: N = " + N + " MyMath.ceilLg(N) = " + MyMath.ceilLog(N) + " s length = " + s.length);
//            for (int i = 1; i < N; i++)
//                strategy[i] = s[i];
//            return strategy;
//        }
//  More than 3 levels
//  Use Par for all levels except the last one
        int beforeLastLevel = MyMath.floorLg(N)-1;
        int[] s = Par8(beforeLastLevel+1);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level
        int firstInd = MyMath.twoTo(beforeLastLevel); // in the level beforeLastLevel
        int lastInd = 2*firstInd - 1; // in the level beforeLastLevel
//        strategy[lastInd] = lastInd;
//        if (N == lastInd+1) return strategy; // excluded earlier
        strategy[lastInd+1] = firstInd;
//        if (N == lastInd+2) return strategy;
        for (int i = lastInd+2; i < cap; i++)
            if (i == (2*lastInd-1)-1)
                strategy[i] = i;
            else
                strategy[i] = i - 1;
        return strategy;
    }

    public static int[] Win8new (int N)
    {
        int[] strategy = new int[N];
        if ((N <= 8)||(N == MyMath.twoToCeilLg(N)))
// 3 levels or less - use Par
        {
            int[] s = Par8(MyMath.ceilLg(N));
//            System.out.println("Win8: N = " + N + " MyMath.ceilLg(N) = " + MyMath.ceilLog(N) + " s length = " + s.length);
            for (int i = 1; i < N; i++)
                strategy[i] = s[i];
            return strategy;
        }
//  More than 3 levels
//  Use Par for all levels except the last one
        int lastLevel = MyMath.floorLg(N);
        int[] s = Par8(lastLevel);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level
        int firstInd = MyMath.twoTo(lastLevel); // in the level lastLevel
//        int lastInd = 2*firstInd - 1; // in the level beforeLastLevel
//        strategy[lastInd] = lastInd;
        if (N == firstInd+1) return strategy; // excluded earlier
        strategy[firstInd+1] = firstInd/2;
        if (N == firstInd+2) return strategy;
        for (int i = firstInd+2; i < N; i++)
            if (i == (2*firstInd-1)-1)
                strategy[i] = i;
            else
                strategy[i] = i - 1;
        return strategy;
    }

    public static int[] Par8 (int L)
// A winning strategy for a heap of L levels 0 through L-1 and 2^L nodes
    {
        int N = MyMath.twoTo(L); // the number of nodes
//        int L = MyMath.floorLg(N);
        int[] s8 = {0, 1, 2, 3, 4, 4, 5, 7}; // a winning strategy for N == 8
        int[] strategy = new int[N];
        if (N <= 8) return s8;
//        {
//            for (int i = 1; i < N; i++)
//                strategy[i] = s8[i];
//            return strategy;
//        }
//  More than 3 levels
//  Constructs strategy Par
//  First, level 0, 1, 2
            for (int i = 1; i < 8; i++)
                strategy[i] = s8[i];
//   Level-by-level from level 3 to L-1
            int firstInd = 5; // in the 2nd level
            int lastInd = 8; // in the 2nd level
            for (int lev = 3; lev < L; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
                strategy[firstInd] = firstInd-2; // 2 pulled down
                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
                strategy[firstInd+2] = firstInd+1; // 2 pulled down
                strategy[firstInd+3] = firstInd+3; // 2 pulled down
                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd+5; i < lastInd; i++)
                    strategy[i] = i-1;
                strategy[lastInd] = lastInd; // 1 pulled down
            }
        return strategy;
    }

    public Heap Invert()
    {
        Heap toReturn = new Heap(N);
        for (int i = 1; i <= N; i++)
            toReturn.heap[this.heap[i]] = i;
        return toReturn;
    }


    static public Boolean TestIn(int[] arr)
    {
         int n = arr.length-1;
         for (int i = 1; 2*i <= n; i++)
         {
             if (arr[i] < arr[2*i]) return false; //not a heap
             if ((2*i < n) && (arr[i] < arr[2*i+1])) return false;//not a heap
         }
         return true;
     }

    static public Boolean TestOut(int[] arr)
    {
        int n = arr.length-1;
        cnt2.clrAll();
        Heap PQ = new Heap(arr);
        if (!PQ.IsEqualToArr(arr))
        {
            System.out.println("Heap not equal to array");
            return false;
        }
        if (cnt2.get()== 2*n - 2*MyMath.s2(n) - MyMath.e2(n)) return true;
        System.out.println("n = " + n + " cnt2 = " + cnt2.get() + "  2*n - 2*MyMath.s2(n) - MyMath.e2(n) = " +(2*n - 2*MyMath.s2(n) - MyMath.e2(n)));
        return false;

    }

    public Boolean testHeap()
    {
        for (int i = N; i > 1; i--)
            if (heap[i] > heap[i/2]) return false;
        return true;
    }



}




==> JavaCodesPNG/Old_version_of_class_Heap.java <==
// OLD VERSION
/**
 * Copyright: Marek A. Suchenek 2013
 * @author Suchenek at csudh dot edu
 *
 * The use for the purpose of classroom
 * instruction or scientific research
 * is allowed with proper attribution
 * to the copyright holder or holders.
 */

package worstcaseheapsort;

/**
 * @author Marek A. Suchenek
 */
public class Heap {

    //Uses heap as implementation (a.k.a. partially-ordered array)

    private int N;
 //the number of elements in the PQ
    private int cap;
 //the size of the array - 1
    private int capMult;
 //multiplicative increment
    private int[] heap;
 //the elements of PQ; itemArray[0] is not a part of PQ


    /** Creates a new instance of PriorityQueue */
    public Heap() {
        N=0;
        cap=10;
        capMult=2;
        heap=new int[cap + 1]; //itemArray[0] is not a part of PQ
 //or any other value that will never be recognized as an element of PQ
    }

    /** Creates a new instance of PriorityQueue */
    public Heap(int size) {
        N=size;
        cap=N;
        capMult=2;
        heap=new int[cap + 1]; //itemArray[0] is not a part of PQ
 //or any other value that will never be recognized as an element of PQ
    }


    public int RemoveMax()
    {
     if (N==0) return -999;
     //here count != 0
        int Max = heap[1]; //the root
        cnt4.incr();
        heap[1] = heap[N]; //patch the hole with the last element
        cnt4.incr();
        N--;
        fixHeap(1);
        return Max;
    }

    public static void main(String[] args) {
        int N = 31; // can be changed to any int value > 1
        System.out.println("Worst-case heap generation for N = " + N);
        int[] strategy = Win(N);
//        int[] strategy = Win8(N);
//        int[] strategy = Win8short(N);
//        int[] strategy = Par8(MyMath.ceilLg(N));
//        int[] strategy = Par(MyMath.ceilLg(N)+1); // has undiagnosed glitche(s)
//        int[] strategy = ParKW(MyMath.ceilLg(N)+1); // has undiagnosed glitche(s)
        System.out.print(strategy.length-1 + " moves: ");
//        System.out.print(N-1 + " moves: ");
//        for (int i = 1; i < N-1; i++)
        for (int i = 1; i < strategy.length; i++)
            System.out.print(strategy[i] + ", ");
        System.out.println(strategy[N-1]);
        Heapsort(unHeapsort(N, strategy));
//        System.out.println(MyMath.floorLog(100));
    }

    public static int[] unHeapsort(int N, int[] strategy)
    {
        Heap H = unRemoveAll(N, strategy);
        H.dumpHeapByLevelFormatted('^');
        return H.MakeWorstArray();
    }

    public Heap(int capacity, int capacityIncrement)
//            Creates empty heap of given capacity and given multiplicative capacity increment
    {
        this.cap = capacity;
        heap = new int[capacity + 1]; //heap[0] not used
        this.capMult = capacityIncrement; //percent
        N = 0;
    }

    public Heap(int[] elements)
//            Creates a heap out of given array
    {
        N = elements.length-1; // index 0 not used
        cap = N;
        capMult = 2;
	heap = elements;
        dumpHeapByLevelFormatted('^');
        for (int i = N/2; i > 0; i--)
        {
            fixHeap(i);
            System.out.println("Heap constructor: fixed i = " + i + " comps = " + cnt2.get() + " moves = " + cnt4.get());
            dumpHeapByLevelFormatted('^');
        }
    }

    public Heap(int[] elements, int dummy)
//            Injects given array into a heap structure
    {
        N = elements.length-1; // index 0 not used
        cap = N;
        capMult = 2;
	heap = elements; //intentional side effect
    }

    public int size()
    {
        return N;
    }

    public void MakeHeap()
    {
        for(int i = N/2; i > 0; i--)
            this.fixHeap(i);
    }

    private void fixHeap(int q)
    {
        int x = heap[q]; //x is the root of the subheap that may have to be demoted
        while (2*q <= N) //q, the initial index of x, is not the index of a leaf
        {
        int lp = 2*q; //lp is the index of the first child of q
        if (lp < N) //the second child exists
        {
            if (cnt2.incr() & cnt3.incr() & (heap[lp+1] > heap[lp])) //the second child is larger than the first child
            {
                lp++; //lp is the index of the larger child
            }
        }
            if (cnt2.incr() & cnt3.incr() & (x >= heap[lp])) //x is not lesser than any of its children
            {
                if (heap[q] != x)
                {
                    heap[q] = x; //so, x belongs at index q and the heap is fixed.
                    cnt4.incr();
                    cnt4.incr();//extra move to account for x = heap[q];
                }
                return;
            }
            heap[q] = heap[lp]; //promote the larger child
            cnt4.incr();
            q = lp; //demote z
        }
            if (heap[q] != x)
                {
                    heap[q] = x; //so, x belongs at index q and the heap is fixed.
                    cnt4.incr();
                    cnt4.incr();//extra move to account for x = heap[q];
                }
        }

    public void insert(int x, int ind)
// Inserts x at ind and promotes it up as needed
    {
        while((ind > 1)&&(heap[ind/2] < x))
        {
            heap[ind] = heap[ind/2];
            ind /= 2;
        }
        heap[ind] = x;
    }

    public void dumpHeap()
    {
        System.out.print(N + " heap: [");
        for (int i = 1; i < N; i++)
        {
            System.out.print(heap[i] + ", ");
        }
        System.out.println(heap[N] + "]");
    }

    public void dumpHeap(char c)
    {
        System.out.print(N + " heap: [");
        for (int i = 1; i < N; i++)
        {
            System.out.print(heap[i] + " " + c + " ");
        }
        System.out.println(heap[N] + "]");
    }

    public void dumpHeapByLevel()
    {
//        System.out.println("dumpHeapByLevel: N = " + N + " cap = " + cap + " heap len = " + heap.length);
        System.out.print(N + "-element heap level-by-level: ");
        for (int i = 1; i <= N; i++)
        {
//            System.out.print("dumpHeapByLevel: i = " + i + " heap len = " + heap.length);
            if (i == MyMath.twoToFloorLg(i))
                 System.out.println();
            System.out.print(heap[i] + " ");
        }
        System.out.println();
    }

    public void dumpHeapByLevelFormatted(char c)
// c is a character printed between the siblings
// This heap is a permutation of {1, ..., N}
// Formatting is correct for N < 1,267,650,600,228,229,401,496,703,205,376
// For N larger than that (if you ever need it), levels from 100 up are shifted to the right.
    {
        System.out.print(N + "-element heap level-by-level: ");
        System.out.println();
        int nDigits = MyMath.floorLog(N)+1;
//        System.out.print(" number of digits of N = " + nDigits);
        int spacingBetween = 2*MyMath.twoToCeilLg(N+1)-1;
//        System.out.print(" spacingBetween  = " + spacingBetween);
        int spacingBefore = spacingBetween/2;
//        System.out.print(" spacingBefore  = " + spacingBefore);
        for (int i = 1; i <= N; i++)
        {
            if (i == MyMath.twoToFloorLg(i))
            {
                spacingBetween = spacingBefore;
//                System.out.print(" spacingBetween  = " + spacingBetween);
                spacingBefore = spacingBefore/2;
//                System.out.print(" spacingBefore  = " + spacingBefore);
                System.out.println();
                System.out.print("Level ");
                if ((N >= 1024) && (i < 1024)) System.out.print(" ");
                System.out.print(MyMath.floorLg(i) + ": ");
                for (int j = 0; j < nDigits*spacingBefore; j++)  System.out.print(" ");
            }
            int iDigits = MyMath.floorLog(heap[i])+1;
//            System.out.print(" number of digits of i = " + iDigits + " " + MyMath.floorLog(i) + " ");
            if (i == MyMath.twoToFloorLg(i)) for (int j = 0; j < nDigits-iDigits; j++)  System.out.print(" ");
            else
                for (int j = 0; j < nDigits-iDigits; j++)
                    {
                        if (i%2 == 1) System.out.print(c);
                        else System.out.print(" ");
                    }
            System.out.print(heap[i]);
            if ((i != 2*MyMath.twoToFloorLg(i)-1) && (i != N))
                for (int j = 0; j < nDigits*spacingBetween; j++)
                {
                    if (i%2 == 0) System.out.print(c);
                    else System.out.print(" ");
                }
            if ((i%2 == 0) && (i == N))
                for (int j = 0; j < nDigits*spacingBetween/2+1; j++)
                {
                    if (i%2 == 0) System.out.print(c);
                    else System.out.print(" ");
                }
        }
        System.out.println();
        System.out.println();
    }

    public void dumpHeapByLevelFormatted(char c, int max)
// c is a character printed between the siblings
// Formatting is correct for N < 1,267,650,600,228,229,401,496,703,205,376
// For N larger than that (if you ever need it), levels from 100 up are shifted to the right.
    {
        System.out.print(N + "-element heap level-by-level: ");
        System.out.println();
        int nDigits = MyMath.floorLog(max)+1;
//        System.out.print(" number of digits of N = " + nDigits);
        int spacingBetween = 2*MyMath.twoToCeilLg(N+1)-1;
//        System.out.print(" spacingBetween  = " + spacingBetween);
        int spacingBefore = spacingBetween/2;
//        System.out.print(" spacingBefore  = " + spacingBefore);
        for (int i = 1; i <= N; i++)
        {
            if (i == MyMath.twoToFloorLg(i))
            {
                spacingBetween = spacingBefore;
//                System.out.print(" spacingBetween  = " + spacingBetween);
                spacingBefore = spacingBefore/2;
//                System.out.print(" spacingBefore  = " + spacingBefore);
                System.out.println();
                System.out.print("Level ");
                if ((N >= 1024) && (i < 1024)) System.out.print(" ");
                System.out.print(MyMath.floorLg(i) + ": ");
                for (int j = 0; j < nDigits*spacingBefore; j++)  System.out.print(" ");
            }
            int iDigits = MyMath.floorLog(heap[i])+1;
//            System.out.print(" number of digits of i = " + iDigits + " " + MyMath.floorLog(i) + " ");
            if (i == MyMath.twoToFloorLg(i)) for (int j = 0; j < nDigits-iDigits; j++)  System.out.print(" ");
            else
                for (int j = 0; j < nDigits-iDigits; j++)
                    {
                        if (i%2 == 1) System.out.print(c);
                        else System.out.print(" ");
                    }
            System.out.print(heap[i]);
            if ((i != 2*MyMath.twoToFloorLg(i)-1) && (i != N))
                for (int j = 0; j < nDigits*spacingBetween; j++)
                {
                    if (i%2 == 0) System.out.print(c);
                    else System.out.print(" ");
                }
        }
        System.out.println();
        System.out.println();
    }

    public Boolean IsEqualToArr(int[] arr)
    {
        if (N != arr.length-1) return false;
        for (int i = 1; i <= N; i++)
            if (arr[i] != heap[i]) return false;
        return true;
    }

        public void RemoveAll()
    {
        cnt3.clrAll();
        for (int i = N; i > 0; i--)
        {
            heap[i] = RemoveMax();
            cnt4.incr();
        }
        System.out.println("RemoveAll: heap deconstructed in " + cnt3.get() + " comps.");
    }

        public int RemoveAllRec()
//  Recursive version of RemoveAll. Returns the number of comps.
    {
        int size = N;
        int root = heap[1];//for priniting only
        cnt3.clrAll();//counts number of comps
//        cnt4.clrAll();//counts number of moves
        Heap H = Clone();
        heap[size] = RemoveMax();
        cnt4.incr();
        int toReturn = cnt3.get();
//        int toReturn = cnt4.get();
        int rootRemoveComps = toReturn;
        if (N > 1) toReturn += RemoveAllRec();
        System.out.println();
        System.out.println("RemoveAllRec: Remove of " + root + " took " + rootRemoveComps + " comps.");
        System.out.println("RemoveAllRec: " + size + "-element heap deconstructed in " + toReturn + " comps.");
        System.out.println("RemoveAllRec: Theoretic worst-case number of comps = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3+MyMath.c(size)));
        System.out.println("RemoveAllRec: Number of comps done by Par = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3));
        System.out.println("RemoveAllRec: Theoretic UB on the worst-case number of moves = "
                + (size*(MyMath.ceilLg(size)+2)-MyMath.twoToCeilLg(size) - 1));
        if (toReturn == (2*(size-1)*MyMath.ceilLg(size)-2*MyMath.twoToCeilLg(size)
                -2*size+Math.min(MyMath.ceilLg(size), 3)+5+MyMath.c(size)))
            System.out.print(">>> Worst-case ");
        H.dumpHeapByLevelFormatted('^');
        return toReturn;
    }

        public int RemoveAllRec(int[] Strategy, int[] index)
//  Recursive version of RemoveAll. Returns the number of comps.
    {
        int size = N;
        int root = heap[1];//for priniting only
        cnt3.clrAll();//counts number of comps
        Heap H = Clone();
        heap[size] = RemoveMax();
        int toReturn = cnt3.get();
        int rootRemoveComps = toReturn;
        if (N > 1) toReturn += RemoveAllRec(Strategy, index);
        System.out.println();
        System.out.println("RemoveAllRec: Remove of " + root + " took " + rootRemoveComps + " comps.");
        System.out.println("RemoveAllRec: " + size + "-element heap deconstructed in " + toReturn + " comps.");
        System.out.println("RemoveAllRec: Theoretic worst-case number of comps = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3+MyMath.c(size)));
        System.out.println("RemoveAllRec: Number of comps for heap built with Par = "
                + (2*(size-1)*(MyMath.ceilLg(size)-1)-2*MyMath.twoToCeilLg(size)
                +Math.min(MyMath.ceilLg(size), 3)+3));
        if (toReturn == (2*(size-1)*MyMath.ceilLg(size)-2*MyMath.twoToCeilLg(size)
                -2*size+Math.min(MyMath.ceilLg(size), 3)+5+MyMath.c(size)))
            System.out.println(">>> Worst-case: ");
        System.out.print("Dump of ");
        H.dumpHeap();
        H.dumpHeapByLevelFormatted('^');
        Strategy[index[0]] = H.heap[size]; //apend the current pulldown
        index[0]++;
        return toReturn;
    }

        public Heap Clone()
    {
            Heap toReturn = new Heap(cap, capMult);
            toReturn.N = N;
            for (int i = 1; i <= N; i++)
                toReturn.heap[i] = heap[i];
            return toReturn;
        }

    public static void Heapsort(int[] array)
//            USES RECURSIVE REMOVEALL FOR SHOWING RESIDUA
    {
        cnt4.clrAll();//counts number of moves
        Heap H = new Heap(array);
        int N = array.length-1;
        int[] Strategy = new int[N]; //returns a sequence of args of pulldowns
        int[] Sind = {0}; //next index avasilable for Strategy
        System.out.println();
        System.out.println("Heapsort: heap constructed in " + cnt2.get() + " comps and " + cnt4.get() + " moves");
        System.out.println("Heapsort: theoretic worst-case n. of comps = " + (2*N - 2*MyMath.s2(N) - MyMath.e2(N)));
        System.out.println("Heapsort: theoretic worst-case n. of moves = " + (2*N - MyMath.s2(N) - N%2));
        System.out.println();
        H.RemoveAllRec(Strategy, Sind);
        System.out.println("Heapsort: array sorted in " + cnt2.get() + " comps");
        System.out.println("Heapsort: Theoretic worst-case number of comps = "
                + (2*(N-1)*(MyMath.ceilLg(N)-1)-2*MyMath.twoToCeilLg(N)
                +Math.min(MyMath.ceilLg(N), 3)+3+MyMath.c(N)+2*N-2*MyMath.s2(N)-MyMath.e2(N)));
        System.out.println();
        System.out.println("The strategy was the first " + (N-1) + " pull downs of win(" + (Math.max(7, 2*MyMath.twoToFloorLg(N)-1)) + "): ");
        System.out.print("<");
        for (int i = 0; i < N-2; i++)
        {
            System.out.print(Strategy[i] + ", ");
        }
        System.out.print(Strategy[N-2] + ">");
        System.out.println();
        System.out.println();
    }

    public int[] MakeWorstArray()
// Creats a worst-case array for MakeHeap that MakeHeap turns into the given heap.
    {
//        int[] toReturn = new int[heap.length];
//        int[] toReturn = heap; //a working copy
//        int N = heap.length-1;
        if (!TestIn(heap))
        {
            System.out.println("Input array is not a heap - MakeWorstArray ABORTED");
            return null;
        }
//        System.out.print("MakeWorstArray: Input heap OK ");
//        for (int i = 1; i < heap.length; i++)
//        {
//            System.out.print(heap[i] + " ");
//        }
//        System.out.println();
//        A sequence of unFixHeaps by pulldowns goes here:
        for (int i = 1; i <= N/2; i++) unFixHeap(i);
//        System.out.println("MakeWorstArray: unFixHeaps done");
//        if (!TestOut(heap))
//        {
//            System.out.println("Output array is not a worst-case for MakeHeap - MakeWorstArray FAILED");
//            for (int i = 1; i < heap.length; i++)
//            {
//                System.out.print(heap[i] + " ");
//            }
//            System.out.println();
//            return null;
//        }
        System.out.print("MakeWorstArray: ");
        for (int i = 1; i < heap.length; i++)
        {
            System.out.print(heap[i] + " ");
        }
        System.out.println();
        return heap;
    }

    public int PullDown(int i, int j)
//  Removes and returns heap[j] and demotes its all ancestors up to i
    {
        int toReturn = heap[j];
//  Demote all ancestors of i
        for (int m = j; m/2 >= i; m /=2)
            heap[m] = heap[m/2];
//  Done!
        return toReturn;
    }

     public Heap unFixHeap(int i)
//  Unfix heap's subheap rooted at i onto a worst-to-fix almost subheap
    {
//  Find the leftmost leaf j under i
//  MyMath.twoToFloorLg(N/i) is the largest power of 2 not larger than N/i
        int j = i*MyMath.twoToFloorLg(N/i);
//  Demote all ancestors of j up to i, including i
//  Make the former leaf j the root of the almost subheap
        heap[i] = PullDown(i,j);
//  Done!
        return this;
    }

    public Heap unRemoveMax(int i)
    {
//  Finds the last node w/o right child
        int p = (N + 1)/2;
//  Checks if it can become the parent of i
        if (heap[p] < heap[i]) return null;
//  Demotes all ancestors of j and
//  makes the former leaf j the root of the almost subheap
        N++;
        heap[N] = PullDown(1,i);
        heap[1] = N;
//  Done!
        return this;
    }

    public static Heap unRemoveAll(int N, int[] strategy)
//  Makes an N-element input array that is a worst case for HeapSort
    {
        Heap H = new Heap(N);
        H.N = 1;
        H.heap[1] = 1;
        System.out.println("unRemoveAll: Strategy (pull downs)");
        for (int i = 1; i < N; i++)
        {
            H.unRemoveMax(strategy[i]);
//            System.out.println("H" + i + "[" + strategy[i] + "]-> H" + (i+1) + "[" + (i+1) + "]" );
            System.out.println("H[" + strategy[i] + "] -> H[" + (i+1) + "]" );
        }
        System.out.println();
        return H;
    }

    public static int[] ParWin (int N)
    {
        int[] s7 = {0, 1, 2, 3, 4, 4, 5}; // a winning strategy for N == 7
        int[] strategy = new int[N];
        if (N <= 7)
        {
            for (int i = 1; i < N; i++)
                strategy[i] = s7[i];
            return strategy;
        }
//  More than 3 levels
//  Constructs strategy Par for levels 0 through last-1
//  First, level 0, 1, 2
            for (int i = 1; i < 7; i++)
                strategy[i] = s7[i];
//   Level-by-level from level 3 to the last-1
//            int beforeLastLevel = (int)Math.round(Math.floor(Math.log(N)/Math.log(2)))-1;
            int beforeLastLevel = MyMath.floorLg(N)-1;
            int firstInd = 4; // in the 2nd level
            int lastInd = 7; // in the 2nd level
            for (int lev = 3; lev <= beforeLastLevel; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
                strategy[firstInd-1] = firstInd-1; // 1 pulled down
                strategy[firstInd] = firstInd-2; // 2 pulled down
                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
                strategy[firstInd+2] = firstInd+1; // 2 pulled down
                strategy[firstInd+3] = firstInd+3; // 2 pulled down
                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd+5; i < lastInd; i++)
                    strategy[i] = i-1;
            }
//  Constructs greedy strategy Win for the last level (from lastInd to N-1)
            if (N == lastInd+1) strategy[lastInd] = lastInd;
            if (N == lastInd+2)
            {
                strategy[lastInd] = lastInd;
                strategy[lastInd+1] = firstInd;
            }
            if (N > lastInd+2)
            {
                strategy[lastInd] = lastInd;
                strategy[lastInd+1] = firstInd;
                for (int i = lastInd+2; i < N; i++)
                    if (i == (2*lastInd-1)-1)
                        strategy[i] = i;
                    else
                        strategy[i] = i - 1;
            }
//            System.out.print("metod Strategy: ");
//            for (int i = 1; i < N;i++)
//                System.out.print(strategy[i] + " ");
//            System.out.println();
        return strategy;
    }

    public static int[] Win (int N)
    {
        int[] strategy = new int[N];
        if (N <= 7)
// 3 levels or less - use Par
        {
            int[] s = Par(3);
            for (int i = 1; i < N; i++)
                strategy[i] = s[i];
            return strategy;
        }
//  More than 3 levels
//  Use Par for all levels except the last one
        int beforeLastLevel = MyMath.floorLg(N)-1;
        int[] s = Par(beforeLastLevel+1);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level
        int firstInd = MyMath.twoTo(beforeLastLevel); // in the level
        int lastInd = 2*firstInd - 1; // in the level
        strategy[lastInd] = lastInd; // 1 pulled down
        if (N == lastInd+1) return strategy;
        strategy[lastInd+1] = firstInd; // 4 pulled down
        if (N == lastInd+2) return strategy;
        for (int i = lastInd+2; i < N; i++)
            if (i == (2*lastInd-1)-1) // can't pull 4 down
                strategy[i] = i; // 1 pulled down
            else
                strategy[i] = i - 1; // alternating pull downs
        return strategy;
    }

    public static int[] Par (int L)
// A winning strategy for a complete heap of L levels 0 through L-1
    {
        int N = MyMath.twoTo(L)-1; // the number of nodes
        int[] s7 = {0, 1, 2, 3, 4, 4, 5}; // a winning strategy for N == 7
        int[] strategy = new int[N];
        if (N <= 7)
        {
            for (int i = 1; i < N; i++)
                strategy[i] = s7[i];
            return strategy;
        }
//  More than 3 levels
//  Constructs strategy Par
//  First, level 0, 1, 2
            for (int i = 1; i < 7; i++)
                strategy[i] = s7[i];
//   Level-by-level from level 3 to L-1
            int firstInd = 4; // in the 2nd level
            int lastInd = 7; // in the 2nd level
            for (int lev = 3; lev < L; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
                strategy[firstInd-1] = firstInd-1; // 1 pulled down
                strategy[firstInd] = firstInd-2; // 2 pulled down
                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
                strategy[firstInd+2] = firstInd+1; // 2 pulled down
                strategy[firstInd+3] = firstInd+3; // 2 pulled down
                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd+5; i < lastInd; i++)
                    strategy[i] = i-1;
            }
        return strategy;
    }

    public static int[] ParKW (int L)
// A winning strategy for a complete heap of L levels 0 through L-1
// A version of Par that works similar to Kruskal-Weixelbaum
    {
        int N = MyMath.twoTo(L); // the number of nodes
        int[] s7 = {0, 1, 2, 3, 4, 4, 5}; // a winning strategy for N == 7
        int[] strategy = new int[N];
        if (N <= 7)
        {
            for (int i = 1; i < N; i++)
                strategy[i] = s7[i];
            return strategy;
        }
//  More than 3 levels
//  Constructs strategy Par
//  First, level 0, 1, 2
            for (int i = 1; i < 7; i++)
                strategy[i] = s7[i];
//   Level-by-level from level 3 to L-1
            int firstInd = 4; // in the 2nd level
            int lastInd = 7; // in the 2nd level
            for (int lev = 3; lev < L; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
//                strategy[firstInd-1] = firstInd-1; // 1 pulled down
//                strategy[firstInd] = firstInd-2; // 2 pulled down
//                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
//                strategy[firstInd+2] = firstInd+1; // 2 pulled down
//                strategy[firstInd+3] = firstInd+3; // 2 pulled down
//                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd-1; i <= lastInd; i++)
                    strategy[i] = i-1;
            }
        return strategy;
    }

    public static int[] Win8short (int N)
    {
        int cap = MyMath.twoToCeilLg(N); // the least size >= N of a heap with 2^k nodes
        int[] strategy = new int[cap];
//  THE NEXT LINE IS FOR SHORTENED WIN: ONLY UP TO cap - 4
        if ((N <= 8)||(N >= cap-3)) return Par8(MyMath.floorLg(cap)); // 3 levels or less - use Par
//        if ((N <= 8)||(N == cap)) return Par8(MyMath.floorLg(cap)); // 3 levels or less - use Par
//        {
//            int[] s = Par8(cap);
////            System.out.println("Win8: N = " + N + " MyMath.ceilLg(N) = " + MyMath.ceilLog(N) + " s length = " + s.length);
//            for (int i = 1; i < N; i++)
//                strategy[i] = s[i];
//            return strategy;
//        }
//  More than 3 levels
//  Use Par for all levels except the last one
        int beforeLastLevel = MyMath.floorLg(N)-1;
        int[] s = Par8(beforeLastLevel+1);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level up to cap - 3
        int firstInd = MyMath.twoTo(beforeLastLevel); // in the level beforeLastLevel
        int lastInd = 2*firstInd - 1; // in the level beforeLastLevel
        strategy[lastInd+1] = firstInd;
        for (int i = lastInd+2; i < cap - 3; i++) // FOR SHORTENED WIN
// NEXT 3 LINES WERE FOR THE LONG WIN
//            if (i == (2*lastInd-1)-1)
//                strategy[i] = i;
//            else
                strategy[i] = i - 1;
        return strategy;
    }

public static int[] Win8(int N)
// Win8 is like Win except that it always produces a complete heap and uses Par8 an not Par
    {
        int cap = MyMath.twoToCeilLg(N); // the least size >= N of a heap with 2^k nodes
        int[] strategy = new int[cap];
        if ((N <= 8)||(N == cap)) return Par8(MyMath.floorLg(cap)); // 3 levels or less - use Par
//        if ((N <= 8)||(N == cap)) return Par8(cap); // 3 levels or less - use Par
//        {
//            int[] s = Par8(cap);
////            System.out.println("Win8: N = " + N + " MyMath.ceilLg(N) = " + MyMath.ceilLog(N) + " s length = " + s.length);
//            for (int i = 1; i < N; i++)
//                strategy[i] = s[i];
//            return strategy;
//        }
//  More than 3 levels
//  Use Par for all levels except the last one
        int beforeLastLevel = MyMath.floorLg(N)-1;
        int[] s = Par8(beforeLastLevel+1);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level
        int firstInd = MyMath.twoTo(beforeLastLevel); // in the level beforeLastLevel
        int lastInd = 2*firstInd - 1; // in the level beforeLastLevel
//        strategy[lastInd] = lastInd;
//        if (N == lastInd+1) return strategy; // excluded earlier
        strategy[lastInd+1] = firstInd;
//        if (N == lastInd+2) return strategy;
        for (int i = lastInd+2; i < cap; i++)
            if (i == (2*lastInd-1)-1)
                strategy[i] = i;
            else
                strategy[i] = i - 1;
        return strategy;
    }

    public static int[] Win8new (int N)
    {
        int[] strategy = new int[N];
        if ((N <= 8)||(N == MyMath.twoToCeilLg(N)))
// 3 levels or less - use Par
        {
            int[] s = Par8(MyMath.ceilLg(N));
//            System.out.println("Win8: N = " + N + " MyMath.ceilLg(N) = " + MyMath.ceilLog(N) + " s length = " + s.length);
            for (int i = 1; i < N; i++)
                strategy[i] = s[i];
            return strategy;
        }
//  More than 3 levels
//  Use Par for all levels except the last one
        int lastLevel = MyMath.floorLg(N);
        int[] s = Par8(lastLevel);
        for (int i = 1; i < s.length; i++)
            strategy[i] = s[i];
// Use greedy for the last level
        int firstInd = MyMath.twoTo(lastLevel); // in the level lastLevel
//        int lastInd = 2*firstInd - 1; // in the level beforeLastLevel
//        strategy[lastInd] = lastInd;
        if (N == firstInd+1) return strategy; // excluded earlier
        strategy[firstInd+1] = firstInd/2;
        if (N == firstInd+2) return strategy;
        for (int i = firstInd+2; i < N; i++)
            if (i == (2*firstInd-1)-1)
                strategy[i] = i;
            else
                strategy[i] = i - 1;
        return strategy;
    }

    public static int[] Par8 (int L)
// A winning strategy for a heap of L levels 0 through L-1 and 2^L nodes
    {
        int N = MyMath.twoTo(L); // the number of nodes
//        int L = MyMath.floorLg(N);
        int[] s8 = {0, 1, 2, 3, 4, 4, 5, 7}; // a winning strategy for N == 8
        int[] strategy = new int[N];
        if (N <= 8) return s8;
//        {
//            for (int i = 1; i < N; i++)
//                strategy[i] = s8[i];
//            return strategy;
//        }
//  More than 3 levels
//  Constructs strategy Par
//  First, level 0, 1, 2
            for (int i = 1; i < 8; i++)
                strategy[i] = s8[i];
//   Level-by-level from level 3 to L-1
            int firstInd = 5; // in the 2nd level
            int lastInd = 8; // in the 2nd level
            for (int lev = 3; lev < L; lev++)
            {
                firstInd = MyMath.twoTo(lev); // in the current level
                lastInd = 2*firstInd - 1; // in the current level
                strategy[firstInd] = firstInd-2; // 2 pulled down
                strategy[firstInd+1] = firstInd; // 1 pulled down  - 4 is at the begining of this level
                strategy[firstInd+2] = firstInd+1; // 2 pulled down
                strategy[firstInd+3] = firstInd+3; // 2 pulled down
                strategy[firstInd+4] = firstInd+2; // 1 pulled down
                for (int i = firstInd+5; i < lastInd; i++)
                    strategy[i] = i-1;
                strategy[lastInd] = lastInd; // 1 pulled down
            }
        return strategy;
    }

    public Heap Invert()
    {
        Heap toReturn = new Heap(N);
        for (int i = 1; i <= N; i++)
            toReturn.heap[this.heap[i]] = i;
        return toReturn;
    }


    static public Boolean TestIn(int[] arr)
    {
         int n = arr.length-1;
         for (int i = 1; 2*i <= n; i++)
         {
             if (arr[i] < arr[2*i]) return false; //not a heap
             if ((2*i < n) && (arr[i] < arr[2*i+1])) return false;//not a heap
         }
         return true;
     }

    static public Boolean TestOut(int[] arr)
    {
        int n = arr.length-1;
        cnt2.clrAll();
        Heap PQ = new Heap(arr);
        if (!PQ.IsEqualToArr(arr))
        {
            System.out.println("Heap not equal to array");
            return false;
        }
        if (cnt2.get()== 2*n - 2*MyMath.s2(n) - MyMath.e2(n)) return true;
        System.out.println("n = " + n + " cnt2 = " + cnt2.get() + "  2*n - 2*MyMath.s2(n) - MyMath.e2(n) = " +(2*n - 2*MyMath.s2(n) - MyMath.e2(n)));
        return false;

    }

    public Boolean testHeap()
    {
        for (int i = N; i > 1; i--)
            if (heap[i] > heap[i/2]) return false;
        return true;
    }



}



